A Comparative Review of Recent Few-Shot Object Detection Algorithms

Few-shot object detection, learning to adapt to the novel classes with a few labeled data, is an imperative and long-lasting problem due to the inherent long-tail distribution of real-world data and the urgent demands to cut costs of data collection and annotation. Recently, some studies have explored how to use implicit cues in extra datasets without target-domain supervision to help few-shot detectors refine robust task notions. This survey provides a comprehensive overview from current classic and latest achievements for few-shot object detection to future research expectations from manifold perspectives. In particular, we first propose a data-based taxonomy of the training data and the form of corresponding supervision which are accessed during the training stage. Following this taxonomy, we present a significant review of the formal definition, main challenges, benchmark datasets, evaluation metrics, and learning strategies. In addition, we present a detailed investigation of how to interplay the object detection methods to develop this issue systematically. Finally, we conclude with the current status of few-shot object detection, along with potential research directions for this field.

==> images/fig.12▓─┴╧/(c)/mark.py <==
import matplotlib.pyplot as plt
import os
import skimage.io as io
import re

base_path = r"C:\Users\Secret\Desktop\科研\写作\Few-Shot Learning " \
            r"for Object Detection A Survey\images\fig.12材料\Girl"

# 获取所有图像
img_path = os.path.join(base_path, "img")
img_names_str = os.listdir(img_path)
img_list = []
for name in img_names_str:
    abs_img_path = os.path.join(img_path, name)
    img_list.append(io.imread(abs_img_path))

# 获取所有标注
anno_path = os.path.join(base_path, "groundtruth_rect.txt")
bboxes = []
with open(anno_path, encoding="utf-8") as f:
    for bbox in f.readlines():
        bboxes.append([int(v) for v in re.split(r"\s+", bbox)[0:4]])

for i in range(20):
    x, y, w, h = bboxes[i]
    img = img_list[i]
    plt.gca().xaxis.set_major_locator(plt.NullLocator())
    plt.gca().yaxis.set_major_locator(plt.NullLocator())
    plt.subplots_adjust(top=1, bottom=0, right=1, left=0, hspace=0, wspace=0)
    plt.imshow(img)
    plt.gca().add_patch(plt.Rectangle((x, y), w, h,
                                      linewidth=4,
                                      edgecolor='r',
                                      facecolor='none'))
    plt.savefig("./save/%d.png" % i)
    plt.close()


==> images/fig.12▓─┴╧/(d)/selectivesearch-develop/example/example.py <==
# -*- coding: utf-8 -*-
from __future__ import (
    division,
    print_function,
)

import skimage.data
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import selectivesearch
import numpy as np


def main():

    # loading astronaut image
    img = skimage.data.imread("./im_3.jpg")

    # perform selective search
    img_lbl, regions = selectivesearch.selective_search(
        img, scale=500, sigma=0.9, min_size=10)

    candidates = set()
    for r in regions:
        # excluding same rectangle (with different segments)
        if r['rect'] in candidates:
            continue
        # excluding regions smaller than 2000 pixels
        if r['size'] < 2000:
            continue
        # distorted rects
        x, y, w, h = r['rect']
        if w / h > 1.2 or h / w > 1.2:
            continue
        candidates.add(r['rect'])

    # draw rectangles on the original image

    fig, ax = plt.subplots(ncols=1, nrows=1, figsize=(6, 6))
    plt.gca().xaxis.set_major_locator(plt.NullLocator())
    plt.gca().yaxis.set_major_locator(plt.NullLocator())
    plt.subplots_adjust(top=1, bottom=0, right=1, left=0, hspace=0, wspace=0)
    ax.imshow(img)
    i = 0
    for x, y, w, h in candidates:
        i = i + 1
        if i > 5:
            break
        print(x, y, w, h)
        rect = mpatches.Rectangle(
            (x, y), w, h, fill=False, edgecolor='red', linewidth=2)
        ax.add_patch(rect)

    plt.axis("off")
    plt.show()

if __name__ == "__main__":
    main()


==> images/fig.12▓─┴╧/(d)/selectivesearch-develop/selectivesearch/__init__.py <==
from .selectivesearch import selective_search  # NOQA


==> images/fig.12▓─┴╧/(d)/selectivesearch-develop/selectivesearch/selectivesearch.py <==
# -*- coding: utf-8 -*-
from __future__ import division

import skimage.io
import skimage.feature
import skimage.color
import skimage.transform
import skimage.util
import skimage.segmentation
import numpy


# "Selective Search for Object Recognition" by J.R.R. Uijlings et al.
#
#  - Modified version with LBP extractor for texture vectorization


def _generate_segments(im_orig, scale, sigma, min_size):
    """
        segment smallest regions by the algorithm of Felzenswalb and
        Huttenlocher
    """

    # open the Image
    im_mask = skimage.segmentation.felzenszwalb(
        skimage.util.img_as_float(im_orig), scale=scale, sigma=sigma,
        min_size=min_size)

    # merge mask channel to the image as a 4th channel
    im_orig = numpy.append(
        im_orig, numpy.zeros(im_orig.shape[:2])[:, :, numpy.newaxis], axis=2)
    im_orig[:, :, 3] = im_mask

    return im_orig


def _sim_colour(r1, r2):
    """
        calculate the sum of histogram intersection of colour
    """
    return sum([min(a, b) for a, b in zip(r1["hist_c"], r2["hist_c"])])


def _sim_texture(r1, r2):
    """
        calculate the sum of histogram intersection of texture
    """
    return sum([min(a, b) for a, b in zip(r1["hist_t"], r2["hist_t"])])


def _sim_size(r1, r2, imsize):
    """
        calculate the size similarity over the image
    """
    return 1.0 - (r1["size"] + r2["size"]) / imsize


def _sim_fill(r1, r2, imsize):
    """
        calculate the fill similarity over the image
    """
    bbsize = (
        (max(r1["max_x"], r2["max_x"]) - min(r1["min_x"], r2["min_x"]))
        * (max(r1["max_y"], r2["max_y"]) - min(r1["min_y"], r2["min_y"]))
    )
    return 1.0 - (bbsize - r1["size"] - r2["size"]) / imsize


def _calc_sim(r1, r2, imsize):
    return (_sim_colour(r1, r2) + _sim_texture(r1, r2)
            + _sim_size(r1, r2, imsize) + _sim_fill(r1, r2, imsize))


def _calc_colour_hist(img):
    """
        calculate colour histogram for each region

        the size of output histogram will be BINS * COLOUR_CHANNELS(3)

        number of bins is 25 as same as [uijlings_ijcv2013_draft.pdf]

        extract HSV
    """

    BINS = 25
    hist = numpy.array([])

    for colour_channel in (0, 1, 2):

        # extracting one colour channel
        c = img[:, colour_channel]

        # calculate histogram for each colour and join to the result
        hist = numpy.concatenate(
            [hist] + [numpy.histogram(c, BINS, (0.0, 255.0))[0]])

    # L1 normalize
    hist = hist / len(img)

    return hist


def _calc_texture_gradient(img):
    """
        calculate texture gradient for entire image

        The original SelectiveSearch algorithm proposed Gaussian derivative
        for 8 orientations, but we use LBP instead.

        output will be [height(*)][width(*)]
    """
    ret = numpy.zeros((img.shape[0], img.shape[1], img.shape[2]))

    for colour_channel in (0, 1, 2):
        ret[:, :, colour_channel] = skimage.feature.local_binary_pattern(
            img[:, :, colour_channel], 8, 1.0)

    return ret


def _calc_texture_hist(img):
    """
        calculate texture histogram for each region

        calculate the histogram of gradient for each colours
        the size of output histogram will be
            BINS * ORIENTATIONS * COLOUR_CHANNELS(3)
    """
    BINS = 10

    hist = numpy.array([])

    for colour_channel in (0, 1, 2):

        # mask by the colour channel
        fd = img[:, colour_channel]

        # calculate histogram for each orientation and concatenate them all
        # and join to the result
        hist = numpy.concatenate(
            [hist] + [numpy.histogram(fd, BINS, (0.0, 1.0))[0]])

    # L1 Normalize
    hist = hist / len(img)

    return hist


def _extract_regions(img):

    R = {}

    # get hsv image
    hsv = skimage.color.rgb2hsv(img[:, :, :3])

    # pass 1: count pixel positions
    for y, i in enumerate(img):

        for x, (r, g, b, l) in enumerate(i):

            # initialize a new region
            if l not in R:
                R[l] = {
                    "min_x": 0xffff, "min_y": 0xffff,
                    "max_x": 0, "max_y": 0, "labels": [l]}

            # bounding box
            if R[l]["min_x"] > x:
                R[l]["min_x"] = x
            if R[l]["min_y"] > y:
                R[l]["min_y"] = y
            if R[l]["max_x"] < x:
                R[l]["max_x"] = x
            if R[l]["max_y"] < y:
                R[l]["max_y"] = y

    # pass 2: calculate texture gradient
    tex_grad = _calc_texture_gradient(img)

    # pass 3: calculate colour histogram of each region
    for k, v in list(R.items()):

        # colour histogram
        masked_pixels = hsv[:, :, :][img[:, :, 3] == k]
        R[k]["size"] = len(masked_pixels / 4)
        R[k]["hist_c"] = _calc_colour_hist(masked_pixels)

        # texture histogram
        R[k]["hist_t"] = _calc_texture_hist(tex_grad[:, :][img[:, :, 3] == k])

    return R


def _extract_neighbours(regions):

    def intersect(a, b):
        if (a["min_x"] < b["min_x"] < a["max_x"]
                and a["min_y"] < b["min_y"] < a["max_y"]) or (
            a["min_x"] < b["max_x"] < a["max_x"]
                and a["min_y"] < b["max_y"] < a["max_y"]) or (
            a["min_x"] < b["min_x"] < a["max_x"]
                and a["min_y"] < b["max_y"] < a["max_y"]) or (
            a["min_x"] < b["max_x"] < a["max_x"]
                and a["min_y"] < b["min_y"] < a["max_y"]):
            return True
        return False

    R = list(regions.items())
    neighbours = []
    for cur, a in enumerate(R[:-1]):
        for b in R[cur + 1:]:
            if intersect(a[1], b[1]):
                neighbours.append((a, b))

    return neighbours


def _merge_regions(r1, r2):
    new_size = r1["size"] + r2["size"]
    rt = {
        "min_x": min(r1["min_x"], r2["min_x"]),
        "min_y": min(r1["min_y"], r2["min_y"]),
        "max_x": max(r1["max_x"], r2["max_x"]),
        "max_y": max(r1["max_y"], r2["max_y"]),
        "size": new_size,
        "hist_c": (
            r1["hist_c"] * r1["size"] + r2["hist_c"] * r2["size"]) / new_size,
        "hist_t": (
            r1["hist_t"] * r1["size"] + r2["hist_t"] * r2["size"]) / new_size,
        "labels": r1["labels"] + r2["labels"]
    }
    return rt


def selective_search(
        im_orig, scale=1.0, sigma=0.8, min_size=50):
    '''Selective Search

    Parameters
    ----------
        im_orig : ndarray
            Input image
        scale : int
            Free parameter. Higher means larger clusters in felzenszwalb segmentation.
        sigma : float
            Width of Gaussian kernel for felzenszwalb segmentation.
        min_size : int
            Minimum component size for felzenszwalb segmentation.
    Returns
    -------
        img : ndarray
            image with region label
            region label is stored in the 4th value of each pixel [r,g,b,(region)]
        regions : array of dict
            [
                {
                    'rect': (left, top, width, height),
                    'labels': [...],
                    'size': component_size
                },
                ...
            ]
    '''
    assert im_orig.shape[2] == 3, "3ch image is expected"

    # load image and get smallest regions
    # region label is stored in the 4th value of each pixel [r,g,b,(region)]
    img = _generate_segments(im_orig, scale, sigma, min_size)

    if img is None:
        return None, {}

    imsize = img.shape[0] * img.shape[1]
    R = _extract_regions(img)

    # extract neighbouring information
    neighbours = _extract_neighbours(R)

    # calculate initial similarities
    S = {}
    for (ai, ar), (bi, br) in neighbours:
        S[(ai, bi)] = _calc_sim(ar, br, imsize)

    # hierarchal search
    while S != {}:

        # get highest similarity
        i, j = sorted(S.items(), key=lambda i: i[1])[-1][0]

        # merge corresponding regions
        t = max(R.keys()) + 1.0
        R[t] = _merge_regions(R[i], R[j])

        # mark similarities for regions to be removed
        key_to_delete = []
        for k, v in list(S.items()):
            if (i in k) or (j in k):
                key_to_delete.append(k)

        # remove old similarities of related regions
        for k in key_to_delete:
            del S[k]

        # calculate similarity set with the new region
        for k in [a for a in key_to_delete if a != (i, j)]:
            n = k[1] if k[0] in (i, j) else k[0]
            S[(t, n)] = _calc_sim(R[t], R[n], imsize)

    regions = []
    for k, r in list(R.items()):
        regions.append({
            'rect': (
                r['min_x'], r['min_y'],
                r['max_x'] - r['min_x'], r['max_y'] - r['min_y']),
            'size': r['size'],
            'labels': r['labels']
        })

    return img, regions


==> images/fig.12▓─┴╧/(d)/selectivesearch-develop/setup.py <==
from setuptools import setup, find_packages

setup(
    name="selectivesearch",
    version="0.4",
    url="https://github.com/AlpacaDB/selectivesearch",
    description="Selective Search implementation for Python",
    author="AlpacaDB, Inc.",
    license='MIT',
    classifiers=[
        'Development Status :: 3 - Alpha',
        'Intended Audience :: Information Technology',
        'License :: OSI Approved :: MIT License',
        'Programming Language :: Python :: 2.7',
        'Programming Language :: Python :: 3',
    ],
    keywords='rcnn',
    packages=find_packages(),
    install_requires=['numpy', 'scikit-image'],
)

